What Matters for Ad-hoc Video Search? A Large-scale Evaluation on TRECVID

For quantifying progress in Ad-hoc Video Search (AVS), the annual TRECVID AVS task is an important international evaluation. Solutions submitted by the task participants vary in terms of their choices of cross-modal matching models, visual features and training data. As such, what one may conclude from the evaluation is at a high level that is insufficient to reveal the influence of the individual components. In order to bridge the gap between the current solution-level comparison and the desired component-wise comparison, we propose in this paper a large-scale and systematic evaluation on TRECVID. By selected combinations of state-of-the-art matching models, visual features and (pre-)training data, we construct a set of 25 different solutions and evaluate them on the TRECVID AVS tasks 2016--2020. The presented evaluation helps answer the key question of what matters for AVS. The resultant observations and learned lessons are also instructive for developing novel AVS solutions.

==> doit.sh <==
filename=egpaper_final
pdflatex egpaper_final.tex
bibtex *.aux
pdflatex egpaper_final.tex
pdflatex egpaper_final.tex
Call clean.bat
start egpaper_final.pdf

for ext in aux blg log out 
do
    rm $filename.$ext
done

#mv $filename.pdf $filename-146.pdf




